Challenges of Multilingual Program Specification and Analysis

Multilingual programs, whose implementations are made of different languages, are gaining traction especially in domains, such as web programming, that particularly benefit from the additional flexibility brought by using multiple languages. In this paper, we discuss the impact that the features commonly used in multilingual programming have on our capability of specifying and analyzing them. To this end, we first outline a few broad categories of multilingual programming, according to the mechanisms that are used for inter-language communication. Based on these categories, we describe several instances of multilingual programs, as well as the intricacies that formally reasoning about their behavior would entail. We also summarize the state of the art in multilingual program analysis, including the challenges that remain open. These contributions can help understand the lay of the land in multilingual program specification and analysis, and motivate further work in this area.

==> src/JNI.c <==
JNIEXPORT void JNICALL toC (JNIEnv * env, jclass obj, jstring jstr) {
{ const char *cstr;
  cstr = (*env)->GetStringUTFChars(env, jstr, NULL);
  if (cstr == NULL) return;

  // Use cstr as a null-terminated C string ...
  // ...

  // Release memory after usage
  (*env)->ReleaseStringUTFChars(env, str, cstr); }

JNIEXPORT jstring JNICALL fromC (JNIEnv * env, jclass obj)
{ char cstr[] = /* Get string from C program */;
  return (*env)->NewStringUTF(env, cstr); }


==> src/JNI.java <==
class Messenger {
 private String message;

 public static native String fromC();
 public static native void toC(String msg);

 // load shared library within static block
 static { System.loadLibrary("Messenger"); }

 public String getMessage()
 { message = fromC(); return message; }

 public void setMessage(String msg)
 { message = msg; toC(message); }
}


==> src/JS-to-Java.js <==
document.addEventListener("DOMContentLoaded", function() {
    // Call the getMessage method from the msg interface
    var message = msg.getMessage();

    // Create a new paragraph element
    var p = document.createElement("p");
    // Set the text of the paragraph to the message obtained from Java
    p.textContent = message;

    // Append the paragraph to the body of the webpage
    document.body.appendChild(p);
});


==> src/Java-JavaScript.java <==
class MainActivity {
  protected void onCreate(Bundle state)
  {
    WebView wv = new WebView(this);(*\label{l:wv:createwv}*)
    WebSettings wvset = wv.getSettings();
    // enable JavaScript bridge
    wvset.setJavaScriptEnabled(true);(*\label{l:wv:enableJS}*)
    // add interface object
    Messenger msg = new Messenger(this);(*\label{l:wv:obj}*)
    wv.addJavasriptInterface(msg, "msg");(*\label{l:wv:export}*)
    // run JavaScript from URL or string
    wv.loadUrl(/* URL or JS */);(*\label{l:wv:loadURL}*)
  }
}

class Messenger {
  private String message;

  @JavascriptInterface
  public String getMessage();

  @JavascriptInterface 
  public String getInfo();
  @JavascriptInterface
  public void setInfo(String info);

  @JavascriptInterface
  public ArrayList<String> asList();
}


==> src/Java-JavaScript.js <==
// Call function after DOM is loaded
document.addEventListener(
  "DOMContentLoaded", function() {
    var message = msg.getMessage();
    // Add message obtained from Java
    // as a new paragraph in webpage
    var p = document.createElement("p");
    p.textContent = message;
    document.body.appendChild(p);
});


// Information security leak
var device = msg.getInfo();(*\label{l:js:read}*)

// Dataflow from JS to Android
msg.setInfo((*\label{l:js:write}*)
  document.getElementById("Search")
);

var lst = msg.asList();(*\label{l:js:object}*)
// lst is a generic object(*\label{l:js:object-2}*)


==> src/ListExperiments.java <==
import java.util.List;
import java.util.ArrayList;
import java.util.Arrays;

class ListExperiments
{
	 public static void main(String[] args) {
		  String[] a = new String[] { "a", "b", "c" };
		  int index = 1;
		  String el = "X";
		  List<String> al = Arrays.asList(a);
		  System.out.println(Arrays.toString(al.toArray()));
		  try {
				al.add(index, el);
		  } catch (UnsupportedOperationException e) {
				System.out.println("List from array cannot be modified in size.");
		  }
		  List<String> prefix = al.subList(0, index);
		  System.out.println(Arrays.toString(prefix.toArray()));
		  prefix.add(el);
	 }
}


==> src/cities.py <==
#! /usr/bin/env python3

import subprocess

output = subprocess.run((*\label{l:sys:run}*)
    "sort -t, -k5 -rg cities.csv | awk -F, '{print $2}'",(*\label{l:sys:utils}*)
    capture_output=True,
    shell=True(*\label{l:sys:shell}*)
)
# retrieve shell output and convert it to UTF string
data = output.stdout.decode('utf-8')(*\label{l:sys:utf}*)
# print first row of `data`
print(data.splitlines()[0])(*\label{l:sys:print}*)

